Detecting ALP wiggles at TeV energies

Axions and axion-like-particles (ALPs) are characterised by their two-photon coupling, which entails so-called photon-ALP oscillations as photons propagate through a magnetic field. These oscillations lead to distinctive signatures in the energy spectrum of high-energy photons from astrophysical sources, allowing one to probe the existence of ALPs. In particular, photon-ALP oscillations will induce energy dependent oscillatory features, or "ALP wiggles", in the photon spectra. We propose to use the discrete power spectrum to search for ALP wiggles and present a model-independent statistical test. By using PKS 2155-304 as an example, we show that the method has the potential to significantly improve the experimental sensitivities for ALP wiggles, and that the ALP wiggles may be detected using the Cherenkov Telescope Array (CTA) for optimistic values of the photon-ALP coupling constant and the magnetic field. Moreover, we discuss how these sensitivities depend on the modelling of the magnetic field. We find that the use of realistic magnetic field models, due to their larger cosmic variance, substantially enhances detection prospects compared to the use of simplified models.

==> figures/get_figs.sh <==
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/G_2_0.pdf ./
scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/G_2_Lc_10.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/G_4_0.pdf ./
scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/G_4_Lc_10.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/spectrum.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/spectrum_PKS.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/TS.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/TS_PKS_B.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/TS_PKS.pdf ./
#scp jonastb@login.phys.ntnu.no:Prosjekter/wiggle_analysis/TS_spec_PKS.pdf ./

